High $\gamma$-ray escape time in 2003fg-like supernovae: A challenge to proposed models

A rare subclass of Type Ia supernovae (SNe Ia), named after the prototype SN 2003fg, includes some of the brightest SNe Ia, often called "super Chandrasekhar-mass" SNe Ia. We calculate the $\gamma$-ray deposition histories and the $^{56}$Ni mass synthesized in the explosion, $M_\mathrm{Ni56}$, for eight 2003fg-like SNe. Our findings reveal that the $\gamma$-ray escape time, $t_0$, for these objects is $ t_0\approx45\text{-}60 \,$ days, significantly higher than that of normal SNe Ia. 2003fg-like SNe are distinct from normal SNe Ia in the $ t_0 $-$ M_\mathrm{Ni56} $ plane, with a noticeable gap between the two populations. The observed position of 2003fg-like SNe in this plane poses a significant challenge for theoretical explosion models. We demonstrate that the merger of two white dwarfs (WDs) and a single star exceeding the Chandrasekhar limit fail to reproduce the observed $ t_0 $-$ M_\mathrm{Ni56} $ distribution. However, preliminary calculations of head-on collisions of massive WDs show agreement with the observed $ t_0 $-$ M_\mathrm{Ni56} $ distribution.

==> anc/Bolometric_light_curves.txt <==
SN          t [d]     L [erg/s]   Lerr [erg/s]
2009dc      11.870    1.471e+43   2.824e+42   
2009dc      13.800    1.927e+43   3.728e+42   
2009dc      13.890    1.951e+43   3.778e+42   
2009dc      14.654    1.889e+43   3.617e+42   
2009dc      14.730    1.882e+43   3.627e+42   
2009dc      15.060    1.858e+43   3.222e+42   
2009dc      15.746    1.996e+43   3.476e+42   
2009dc      15.900    2.028e+43   3.540e+42   
2009dc      16.090    2.026e+43   3.290e+42   
2009dc      18.790    2.272e+43   3.427e+42   
2009dc      18.840    2.277e+43   3.438e+42   
2009dc      18.930    2.264e+43   3.134e+42   
2009dc      19.760    2.356e+43   3.742e+42   
2009dc      19.890    2.373e+43   3.797e+42   
2009dc      20.790    2.366e+43   3.543e+42   
2009dc      20.970    2.363e+43   3.209e+42   
2009dc      21.662    2.385e+43   3.593e+42   
2009dc      21.760    2.390e+43   3.622e+42   
2009dc      22.790    2.423e+43   3.695e+42   
2009dc      22.890    2.426e+43   3.701e+42   
2009dc      24.638    2.453e+43   3.786e+42   
2009dc      25.760    2.469e+43   3.863e+42   
2009dc      25.930    2.472e+43   3.844e+42   
2009dc      25.940    2.399e+43   3.611e+42   
2009dc      26.020    2.301e+43   3.052e+42   
2009dc      27.030    2.230e+43   2.915e+42   
2009dc      27.780    2.214e+43   3.379e+42   
2009dc      27.980    2.209e+43   3.384e+42   
2009dc      28.750    2.161e+43   3.347e+42   
2009dc      30.080    2.086e+43   3.145e+42   
2009dc      30.674    1.978e+43   2.712e+42   
2009dc      30.740    1.968e+43   2.693e+42   
2009dc      30.810    1.957e+43   2.650e+42   
2009dc      30.890    1.932e+43   2.208e+42   
2009dc      31.750    1.970e+43   2.702e+42   
2009dc      31.900    1.980e+43   2.766e+42   
2009dc      32.730    1.815e+43   2.292e+42   
2009dc      32.820    1.798e+43   2.077e+42   
2009dc      32.880    1.849e+43   2.522e+42   
2009dc      35.030    1.714e+43   2.129e+42   
2009dc      35.700    1.623e+43   1.815e+42   
2009dc      36.050    1.580e+43   1.543e+42   
2009dc      36.090    1.610e+43   1.889e+42   
2009dc      36.880    1.546e+43   1.796e+42   
2009dc      37.653    1.490e+43   1.656e+42   
2009dc      37.730    1.488e+43   1.666e+42   
2009dc      38.720    1.422e+43   1.515e+42   
2009dc      39.700    1.368e+43   1.395e+42   
2009dc      39.920    1.356e+43   1.280e+42   
2009dc      40.730    1.307e+43   1.228e+42   
2009dc      40.810    1.302e+43   1.184e+42   
2009dc      41.100    1.334e+43   1.360e+42   
2009dc      41.665    1.278e+43   1.207e+42   
2009dc      41.670    1.283e+43   1.213e+42   
2009dc      42.710    1.197e+43   1.004e+42   
2009dc      42.830    1.188e+43   8.687e+41   
2009dc      43.710    1.153e+43   8.452e+41   
2009dc      44.960    1.102e+43   7.516e+41   
2009dc      45.675    1.083e+43   9.288e+41   
2009dc      46.110    1.074e+43   9.568e+41   
2009dc      46.690    1.052e+43   9.835e+41   
2009dc      46.770    1.049e+43   9.795e+41   
2009dc      48.790    9.850e+42   8.762e+41   
2009dc      49.633    9.539e+42   8.276e+41   
2009dc      49.870    9.458e+42   7.089e+41   
2009dc      51.612    9.057e+42   6.658e+41   
2009dc      51.660    9.127e+42   7.371e+41   
2009dc      52.690    8.890e+42   6.639e+41   
2009dc      52.920    8.838e+42   6.435e+41   
2009dc      53.670    8.708e+42   7.375e+41   
2009dc      53.780    8.687e+42   7.369e+41   
2009dc      53.830    8.675e+42   7.365e+41   
2009dc      54.990    8.205e+42   6.338e+41   
2009dc      55.640    8.009e+42   5.663e+41   
2009dc      56.670    7.574e+42   5.348e+41   
2009dc      57.840    7.304e+42   4.008e+41   
2009dc      58.670    7.338e+42   4.621e+41   
2009dc      59.020    7.357e+42   4.783e+41   
2009dc      59.650    7.019e+42   4.255e+41   
2009dc      59.810    6.925e+42   3.598e+41   
2009dc      60.630    6.706e+42   3.574e+41   
2009dc      61.660    6.470e+42   3.539e+41   
2009dc      63.940    6.014e+42   6.297e+41   
2009dc      64.930    5.901e+42   7.309e+41   
2009dc      66.680    5.626e+42   6.938e+41   
2009dc      67.940    5.327e+42   5.698e+41   
2009dc      69.630    4.968e+42   3.014e+41   
2009dc      71.740    4.716e+42   2.886e+41   
2009dc      71.830    4.696e+42   2.957e+41   
2009dc      72.000    4.657e+42   3.233e+41   
2009dc      73.630    4.353e+42   3.018e+41   
2009dc      75.650    4.064e+42   2.859e+41   
2009dc      76.720    3.982e+42   3.161e+41   
2009dc      77.610    3.851e+42   2.707e+41   
2009dc      78.710    3.725e+42   2.595e+41   
2009dc      80.620    3.531e+42   2.440e+41   
2009dc      82.860    3.346e+42   1.828e+41   
2009dc      83.880    3.206e+42   2.106e+41   
2009dc      85.960    3.128e+42   1.678e+41   
2009dc      89.830    2.851e+42   1.613e+41   
2009dc      92.930    2.804e+42   2.040e+41   
2009dc      97.820    2.365e+42   1.496e+41   
2009dc      98.830    2.243e+42   1.684e+41   
2009dc      101.830   2.136e+42   1.208e+41   
2009dc      104.970   2.018e+42   1.594e+41   
2009dc      108.820   1.840e+42   1.056e+41   
2009dc      109.820   1.803e+42   9.860e+40   
2009dc      110.820   1.756e+42   1.063e+41   
2009dc      113.810   1.636e+42   1.277e+41   
2009dc      113.820   1.660e+42   9.543e+40   
2009dc      119.860   1.510e+42   1.197e+41   
2009dc      123.920   1.368e+42   1.035e+41   
2009dc      128.860   1.241e+42   9.746e+40   
2009dc      132.770   1.146e+42   8.165e+40   
2009dc      132.800   1.157e+42   8.293e+40   
2009dc      137.780   1.024e+42   8.052e+40   
2009dc      139.740   9.763e+41   8.470e+40   
2009dc      139.790   9.838e+41   6.750e+40   
2009dc      141.780   9.370e+41   6.315e+40   
2009dc      142.800   9.158e+41   5.329e+40   
2009dc      148.760   8.000e+41   7.270e+40   
2009dc      149.780   8.129e+41   5.324e+40   
2009dc      153.840   7.465e+41   4.947e+40   
2009dc      155.790   7.135e+41   6.204e+40   
2009dc      160.790   6.696e+41   3.977e+40   
2009dc      162.760   6.486e+41   5.878e+40   
2009dc      168.790   5.902e+41   5.018e+40   
2009dc      174.750   5.158e+41   3.425e+40   
2009dc      189.750   4.062e+41   2.642e+40   
2009dc      192.740   3.933e+41   7.306e+40   
2009dc      286.150   5.785e+40   8.874e+39   
2009dc      324.250   2.447e+40   4.299e+39   
2009dc      337.230   2.160e+40   4.699e+39   
2009dc      340.300   1.857e+40   3.544e+39   
2009dc      352.090   1.588e+40   4.508e+39   
2012dn      9.390     6.985e+42   3.779e+41   
2012dn      9.410     7.079e+42   5.337e+41   
2012dn      9.740     9.009e+42   7.211e+41   
2012dn      9.741     9.009e+42   9.442e+41   
2012dn      9.743     9.010e+42   9.441e+41   
2012dn      9.752     9.010e+42   9.107e+41   
2012dn      10.310    9.223e+42   9.378e+41   
2012dn      11.210    9.775e+42   8.925e+41   
2012dn      11.410    1.057e+43   7.702e+41   
2012dn      12.210    1.110e+43   9.570e+41   
2012dn      12.310    1.114e+43   1.127e+42   
2012dn      13.210    1.266e+43   1.086e+42   
2012dn      13.310    1.474e+43   1.350e+42   
2012dn      13.312    1.485e+43   1.422e+42   
2012dn      13.313    1.490e+43   1.120e+42   
2012dn      13.314    1.491e+43   1.207e+42   
2012dn      13.316    1.483e+43   1.203e+42   
2012dn      13.318    1.480e+43   1.201e+42   
2012dn      13.322    1.467e+43   1.209e+42   
2012dn      13.390    1.296e+43   9.390e+41   
2012dn      13.710    1.308e+43   1.142e+42   
2012dn      14.210    1.322e+43   1.203e+42   
2012dn      14.310    1.428e+43   1.244e+42   
2012dn      14.420    1.434e+43   9.699e+41   
2012dn      14.710    1.522e+43   1.152e+42   
2012dn      15.088    1.651e+43   1.205e+42   
2012dn      15.089    1.651e+43   1.205e+42   
2012dn      15.090    1.650e+43   1.535e+42   
2012dn      15.091    1.646e+43   1.532e+42   
2012dn      15.093    1.642e+43   1.528e+42   
2012dn      15.096    1.636e+43   1.521e+42   
2012dn      15.210    1.444e+43   1.245e+42   
2012dn      15.310    1.489e+43   1.269e+42   
2012dn      15.710    1.510e+43   1.343e+42   
2012dn      16.310    1.542e+43   1.363e+42   
2012dn      16.410    1.559e+43   1.062e+42   
2012dn      17.199    1.536e+43   1.353e+42   
2012dn      17.210    1.535e+43   1.340e+42   
2012dn      17.233    1.730e+43   1.362e+42   
2012dn      17.233    1.731e+43   1.703e+42   
2012dn      17.234    1.730e+43   1.703e+42   
2012dn      17.235    1.730e+43   1.703e+42   
2012dn      17.237    1.730e+43   1.703e+42   
2012dn      18.210    1.688e+43   1.584e+42   
2012dn      18.310    1.684e+43   1.580e+42   
2012dn      19.884    1.590e+43   1.447e+42   
2012dn      19.900    1.589e+43   1.446e+42   
2012dn      20.210    1.573e+43   1.220e+42   
2012dn      20.310    1.665e+43   1.201e+42   
2012dn      20.370    1.653e+43   8.121e+41   
2012dn      20.610    1.676e+43   1.003e+42   
2012dn      21.107    1.721e+43   1.008e+42   
2012dn      21.107    1.721e+43   1.008e+42   
2012dn      21.108    1.721e+43   1.019e+42   
2012dn      21.109    1.721e+43   1.018e+42   
2012dn      21.210    1.702e+43   9.663e+41   
2012dn      21.310    1.682e+43   9.266e+41   
2012dn      21.471    1.694e+43   1.005e+42   
2012dn      21.473    1.694e+43   1.004e+42   
2012dn      21.610    1.686e+43   9.992e+41   
2012dn      22.210    1.654e+43   8.547e+41   
2012dn      22.310    1.658e+43   9.748e+41   
2012dn      22.610    1.648e+43   9.833e+41   
2012dn      23.111    1.629e+43   9.508e+41   
2012dn      23.111    1.629e+43   9.507e+41   
2012dn      23.112    1.629e+43   9.507e+41   
2012dn      23.113    1.628e+43   9.638e+41   
2012dn      23.114    1.628e+43   9.637e+41   
2012dn      23.116    1.628e+43   9.634e+41   
2012dn      23.210    1.605e+43   9.604e+41   
2012dn      23.310    1.601e+43   9.572e+41   
2012dn      24.210    1.548e+43   1.119e+42   
2012dn      24.310    1.547e+43   1.256e+42   
2012dn      24.410    1.582e+43   9.054e+41   
2012dn      24.610    1.547e+43   1.188e+42   
2012dn      25.210    1.429e+43   9.919e+41   
2012dn      25.310    1.429e+43   1.200e+42   
2012dn      25.610    1.425e+43   1.212e+42   
2012dn      26.110    1.407e+43   1.199e+42   
2012dn      26.210    1.410e+43   1.203e+42   
2012dn      26.310    1.417e+43   1.176e+42   
2012dn      26.370    1.441e+43   9.606e+41   
2012dn      26.610    1.448e+43   1.051e+42   
2012dn      26.933    1.441e+43   1.043e+42   
2012dn      26.934    1.441e+43   8.556e+41   
2012dn      26.935    1.441e+43   1.070e+42   
2012dn      26.936    1.440e+43   1.092e+42   
2012dn      26.939    1.440e+43   1.092e+42   
2012dn      26.940    1.440e+43   1.091e+42   
2012dn      27.210    1.370e+43   9.652e+41   
2012dn      27.610    1.353e+43   1.340e+42   
2012dn      28.110    1.312e+43   1.294e+42   
2012dn      28.210    1.370e+43   1.257e+42   
2012dn      29.210    1.318e+43   1.226e+42   
2012dn      29.310    1.376e+43   9.834e+41   
2012dn      29.710    1.370e+43   9.908e+41   
2012dn      30.210    1.332e+43   1.279e+42   
2012dn      30.310    1.243e+43   1.388e+42   
2012dn      30.710    1.235e+43   1.399e+42   
2012dn      31.210    1.221e+43   1.321e+42   
2012dn      31.310    1.219e+43   1.322e+42   
2012dn      31.350    1.232e+43   1.284e+42   
2012dn      31.710    1.174e+43   1.375e+42   
2012dn      32.210    1.094e+43   1.211e+42   
2012dn      32.730    1.091e+43   1.203e+42   
2012dn      32.731    1.091e+43   1.082e+42   
2012dn      32.732    1.092e+43   1.122e+42   
2012dn      32.734    1.092e+43   1.122e+42   
2012dn      32.736    1.092e+43   1.122e+42   
2012dn      32.738    1.092e+43   1.121e+42   
2012dn      34.210    1.051e+43   8.283e+41   
2012dn      34.910    1.009e+43   7.931e+41   
2012dn      35.110    9.907e+42   8.299e+41   
2012dn      35.210    9.781e+42   8.260e+41   
2012dn      35.310    9.741e+42   8.246e+41   
2012dn      36.210    9.408e+42   7.559e+41   
2012dn      36.310    9.294e+42   8.905e+41   
2012dn      37.210    8.867e+42   7.079e+41   
2012dn      37.710    8.826e+42   6.167e+41   
2012dn      37.910    8.809e+42   5.183e+41   
2012dn      38.110    8.549e+42   6.802e+41   
2012dn      39.110    7.493e+42   6.441e+41   
2012dn      39.310    7.868e+42   5.831e+41   
2012dn      39.480    7.800e+42   6.693e+41   
2012dn      39.481    7.800e+42   6.597e+41   
2012dn      39.482    7.800e+42   6.661e+41   
2012dn      39.483    7.800e+42   6.661e+41   
2012dn      39.486    7.799e+42   6.660e+41   
2012dn      39.488    7.799e+42   6.660e+41   
2012dn      40.210    7.584e+42   5.945e+41   
2012dn      41.310    7.265e+42   5.533e+41   
2012dn      41.610    7.188e+42   5.748e+41   
2012dn      42.110    7.056e+42   4.938e+41   
2012dn      42.880    6.932e+42   3.814e+41   
2012dn      43.210    6.592e+42   3.959e+41   
2012dn      44.110    6.326e+42   3.965e+41   
2012dn      44.210    6.337e+42   3.758e+41   
2012dn      44.890    6.414e+42   3.097e+41   
2012dn      45.110    5.980e+42   4.923e+41   
2012dn      45.210    6.158e+42   4.260e+41   
2012dn      46.210    6.163e+42   3.893e+41   
2012dn      46.910    6.024e+42   3.844e+41   
2012dn      47.110    5.501e+42   4.425e+41   
2012dn      47.210    5.747e+42   3.911e+41   
2012dn      47.330    6.010e+42   3.382e+41   
2012dn      48.210    5.493e+42   4.320e+41   
2012dn      48.270    5.709e+42   3.145e+41   
2012dn      49.110    5.319e+42   3.690e+41   
2012dn      49.210    5.357e+42   3.362e+41   
2012dn      49.610    5.254e+42   3.377e+41   
2012dn      50.110    5.108e+42   2.921e+41   
2012dn      50.210    5.461e+42   7.943e+41   
2012dn      51.110    5.169e+42   7.478e+41   
2012dn      51.610    5.080e+42   7.352e+41   
2012dn      52.210    4.932e+42   3.849e+41   
2012dn      53.210    4.732e+42   3.555e+41   
2012dn      53.310    4.735e+42   3.540e+41   
2012dn      54.210    4.671e+42   2.997e+41   
2012dn      55.110    4.650e+42   3.292e+41   
2012dn      55.510    4.583e+42   3.487e+41   
2012dn      55.850    4.506e+42   3.401e+41   
2012dn      56.110    4.475e+42   3.607e+41   
2012dn      58.110    4.353e+42   3.625e+41   
2012dn      58.210    4.333e+42   3.878e+41   
2012dn      59.110    4.100e+42   3.908e+41   
2012dn      60.110    4.006e+42   3.937e+41   
2012dn      60.210    3.998e+42   3.457e+41   
2012dn      61.110    3.829e+42   3.275e+41   
2012dn      61.210    3.928e+42   3.443e+41   
2012dn      62.110    4.038e+42   3.298e+41   
2012dn      63.110    3.689e+42   3.167e+41   
2012dn      63.210    3.629e+42   2.877e+41   
2012dn      63.410    3.686e+42   3.092e+41   
2012dn      63.840    3.616e+42   2.673e+41   
2012dn      64.110    3.653e+42   2.560e+41   
2012dn      64.410    3.648e+42   2.828e+41   
2012dn      65.410    3.582e+42   3.119e+41   
2012dn      66.110    3.612e+42   3.493e+41   
2012dn      66.310    3.579e+42   3.492e+41   
2012dn      66.820    3.497e+42   3.291e+41   
2012dn      67.210    3.376e+42   3.620e+41   
2012dn      67.310    3.363e+42   3.600e+41   
2012dn      68.110    3.268e+42   3.406e+41   
2012dn      68.820    3.312e+42   3.197e+41   
2012dn      69.110    3.319e+42   3.311e+41   
2012dn      69.310    3.299e+42   3.270e+41   
2012dn      70.110    3.217e+42   2.842e+41   
2012dn      70.310    3.166e+42   3.132e+41   
2012dn      71.110    2.913e+42   2.941e+41   
2012dn      71.210    2.974e+42   2.837e+41   
2012dn      71.310    3.021e+42   3.032e+41   
2012dn      72.110    2.774e+42   2.713e+41   
2012dn      73.110    2.719e+42   2.411e+41   
2012dn      73.290    2.824e+42   2.163e+41   
2012dn      73.310    2.825e+42   2.146e+41   
2012dn      74.240    2.789e+42   2.065e+41   
2012dn      74.310    2.786e+42   2.089e+41   
2012dn      75.240    2.746e+42   2.034e+41   
2012dn      75.310    2.736e+42   2.557e+41   
2012dn      76.110    2.585e+42   2.399e+41   
2012dn      76.210    2.601e+42   2.401e+41   
2012dn      77.110    2.541e+42   2.272e+41   
2012dn      77.210    2.488e+42   2.244e+41   
2012dn      78.110    2.581e+42   2.656e+41   
2012dn      78.410    2.524e+42   2.543e+41   
2012dn      79.110    2.410e+42   1.887e+41   
2012dn      79.310    2.380e+42   1.964e+41   
2012dn      79.790    2.316e+42   1.961e+41   
2012dn      80.110    2.306e+42   2.145e+41   
2012dn      80.210    2.319e+42   2.179e+41   
2012dn      81.310    2.235e+42   2.129e+41   
2012dn      82.110    2.156e+42   1.956e+41   
2012dn      83.180    2.169e+42   1.796e+41   
2012dn      83.310    2.167e+42   1.884e+41   
2012dn      84.170    2.122e+42   1.837e+41   
2012dn      84.310    2.111e+42   2.094e+41   
2012dn      85.110    1.979e+42   1.877e+41   
2012dn      85.210    1.968e+42   2.005e+41   
2012dn      85.310    2.008e+42   2.037e+41   
2012dn      86.110    1.993e+42   2.025e+41   
2012dn      87.110    1.933e+42   1.722e+41   
2012dn      88.310    1.892e+42   1.896e+41   
2012dn      89.210    1.845e+42   1.446e+41   
2012dn      89.310    1.841e+42   1.481e+41   
2012dn      90.110    1.841e+42   1.540e+41   
2012dn      90.180    1.849e+42   1.541e+41   
2012dn      90.310    1.869e+42   1.584e+41   
2012dn      91.010    1.711e+42   1.444e+41   
2012dn      91.110    1.642e+42   1.473e+41   
2012dn      91.170    1.683e+42   1.304e+41   
2012dn      91.310    1.696e+42   1.709e+41   
2012dn      91.760    1.656e+42   1.672e+41   
2012dn      92.110    1.667e+42   1.755e+41   
2012dn      92.410    1.678e+42   1.701e+41   
2012dn      93.110    1.527e+42   1.679e+41   
2012dn      94.110    1.625e+42   1.725e+41   
2012dn      94.310    1.667e+42   1.679e+41   
2012dn      95.750    1.443e+42   1.360e+41   
2012dn      96.110    1.500e+42   1.574e+41   
2012dn      97.110    1.450e+42   1.902e+41   
2012dn      97.410    1.476e+42   1.750e+41   
2012dn      98.110    1.411e+42   1.764e+41   
2012dn      99.010    1.350e+42   1.785e+41   
2012dn      99.770    1.331e+42   1.728e+41   
2012dn      100.110   1.386e+42   1.384e+41   
2012dn      100.410   1.383e+42   1.366e+41   
2012dn      101.010   1.317e+42   1.408e+41   
2012dn      101.110   1.294e+42   1.584e+41   
2012dn      101.410   1.366e+42   1.542e+41   
2012dn      102.010   1.293e+42   1.481e+41   
2012dn      102.170   1.270e+42   1.102e+41   
2012dn      102.510   1.285e+42   1.241e+41   
2012dn      103.110   1.211e+42   1.287e+41   
2012dn      104.110   1.143e+42   1.203e+41   
2012dn      105.010   1.145e+42   1.102e+41   
2012dn      105.110   1.147e+42   1.184e+41   
2012dn      106.150   1.012e+42   1.003e+41   
2012dn      108.190   9.683e+41   9.806e+40   
2012dn      109.010   1.007e+42   1.115e+41   
2012dn      109.110   1.012e+42   1.116e+41   
2012dn      110.010   1.071e+42   1.188e+41   
2012dn      112.010   9.327e+41   1.322e+41   
2012dn      113.010   1.016e+42   1.117e+41   
2012dn      113.110   9.208e+41   1.101e+41   
2012dn      114.010   1.015e+42   1.201e+41   
2012dn      114.410   9.941e+41   1.118e+41   
2012dn      115.010   8.899e+41   1.035e+41   
2012dn      115.110   8.423e+41   9.684e+40   
2012dn      115.410   8.909e+41   1.008e+41   
2012dn      116.150   8.584e+41   9.653e+40   
2012dn      116.410   9.000e+41   1.188e+41   
2012dn      117.010   1.014e+42   1.226e+41   
2012dn      117.310   9.744e+41   1.578e+41   
2012dn      118.720   7.719e+41   1.228e+41   
2012dn      119.160   8.018e+41   9.083e+40   
2012dn      120.410   7.879e+41   9.647e+40   
2012dn      121.410   7.633e+41   9.288e+40   
2012dn      122.010   7.593e+41   9.505e+40   
2012dn      122.410   7.466e+41   9.382e+40   
2012dn      126.010   5.233e+41   7.764e+40   
2012dn      127.110   6.030e+41   1.011e+41   
2012dn      127.310   6.135e+41   8.498e+40   
2012dn      127.710   5.908e+41   8.055e+40   
2012dn      128.110   6.072e+41   8.315e+40   
2012dn      129.310   6.161e+41   7.353e+40   
2012dn      130.160   5.988e+41   6.534e+40   
2012dn      130.310   5.922e+41   7.989e+40   
2012dn      131.310   5.742e+41   8.335e+40   
2012dn      132.410   5.467e+41   7.515e+40   
2012dn      133.410   5.085e+41   7.046e+40   
2012dn      133.700   4.914e+41   6.995e+40   
2013ao      17.250    2.693e+43   2.543e+42   
2013ao      18.208    2.741e+43   2.578e+42   
2013ao      19.166    2.774e+43   2.548e+42   
2013ao      23.000    2.680e+43   2.081e+42   
2013ao      23.862    2.597e+43   2.031e+42   
2013ao      24.820    2.519e+43   1.805e+42   
2013ao      25.779    2.436e+43   1.692e+42   
2013ao      26.737    2.324e+43   1.508e+42   
2013ao      27.695    2.263e+43   1.533e+42   
2013ao      28.749    2.138e+43   1.369e+42   
2013ao      29.612    2.026e+43   1.196e+42   
2013ao      30.570    1.925e+43   1.097e+42   
2013ao      31.529    1.822e+43   9.826e+41   
2013ao      32.487    1.741e+43   9.097e+41   
2013ao      33.445    1.643e+43   9.344e+41   
2013ao      34.403    1.535e+43   7.840e+41   
2013ao      35.362    1.455e+43   8.338e+41   
2013ao      36.320    1.383e+43   7.666e+41   
2013ao      37.278    1.320e+43   7.071e+41   
2013ao      38.237    1.242e+43   6.129e+41   
2013ao      39.195    1.203e+43   6.017e+41   
2013ao      40.057    1.150e+43   5.000e+41   
2013ao      41.112    1.098e+43   4.671e+41   
2013ao      42.070    1.065e+43   4.355e+41   
2013ao      43.028    1.015e+43   4.103e+41   
2013ao      43.891    9.937e+42   3.939e+41   
2013ao      44.849    9.639e+42   3.821e+41   
2013ao      45.903    9.349e+42   3.891e+41   
2013ao      46.862    8.982e+42   3.640e+41   
2013ao      47.724    8.924e+42   3.925e+41   
2013ao      48.778    8.568e+42   3.469e+41   
2013ao      50.695    8.061e+42   3.397e+41   
2013ao      54.528    7.306e+42   3.193e+41   
2013ao      55.391    7.147e+42   3.042e+41   
2013ao      56.349    6.987e+42   3.135e+41   
2013ao      57.307    6.765e+42   2.890e+41   
2013ao      58.170    6.698e+42   3.242e+41   
2013ao      59.320    6.378e+42   2.839e+41   
2013ao      60.086    6.250e+42   3.072e+41   
2013ao      61.045    6.000e+42   2.818e+41   
2013ao      64.111    5.449e+42   2.988e+41   
2013ao      66.028    5.265e+42   3.165e+41   
2013ao      66.890    5.011e+42   2.305e+41   
2013ao      67.944    4.856e+42   2.222e+41   
2013ao      71.778    4.317e+42   2.221e+41   
2013ao      72.736    4.238e+42   2.032e+41   
2013ao      73.598    4.125e+42   1.784e+41   
2013ao      74.653    3.948e+42   1.854e+41   
2013ao      75.611    3.877e+42   1.638e+41   
2013ao      76.569    3.803e+42   1.889e+41   
2013ao      78.486    3.673e+42   1.583e+41   
2013ao      79.444    3.556e+42   1.670e+41   
2013ao      80.307    3.510e+42   1.636e+41   
2013ao      81.265    3.441e+42   1.731e+41   
2013ao      84.236    3.182e+42   1.427e+41   
2013ao      90.848    2.913e+42   1.856e+41   
2013ao      93.819    2.498e+42   1.656e+41   
2013ao      100.335   2.252e+42   1.106e+41   
2013ao      103.306   2.142e+42   1.060e+41   
ASASSN-15pz 8.471     7.114e+42   6.628e+41   
ASASSN-15pz 9.821     9.790e+42   6.146e+41   
ASASSN-15pz 11.210    1.202e+43   7.003e+41   
ASASSN-15pz 12.697    1.495e+43   1.201e+42   
ASASSN-15pz 14.548    1.763e+43   1.116e+42   
ASASSN-15pz 16.542    2.011e+43   1.045e+42   
ASASSN-15pz 18.537    2.169e+43   1.175e+42   
ASASSN-15pz 20.532    2.254e+43   1.106e+42   
ASASSN-15pz 22.582    2.303e+43   1.530e+42   
ASASSN-15pz 24.048    2.203e+43   1.442e+42   
ASASSN-15pz 25.194    2.108e+43   1.354e+42   
ASASSN-15pz 26.795    1.986e+43   1.296e+42   
ASASSN-15pz 27.315    1.941e+43   1.263e+42   
ASASSN-15pz 29.914    1.717e+43   1.185e+42   
ASASSN-15pz 30.555    1.657e+43   1.826e+42   
ASASSN-15pz 32.922    1.431e+43   1.527e+42   
ASASSN-15pz 32.970    1.429e+43   1.522e+42   
ASASSN-15pz 33.748    1.390e+43   1.329e+42   
ASASSN-15pz 35.961    1.223e+43   1.167e+42   
ASASSN-15pz 36.517    1.190e+43   1.124e+42   
ASASSN-15pz 36.869    1.163e+43   1.148e+42   
ASASSN-15pz 37.764    1.129e+43   1.120e+42   
ASASSN-15pz 38.826    1.089e+43   1.097e+42   
ASASSN-15pz 39.481    1.061e+43   1.069e+42   
ASASSN-15pz 40.129    1.028e+43   1.084e+42   
ASASSN-15pz 41.809    9.462e+42   9.456e+41   
ASASSN-15pz 41.893    9.482e+42   9.449e+41   
ASASSN-15pz 41.964    9.503e+42   8.864e+41   
ASASSN-15pz 43.900    8.839e+42   8.434e+41   
ASASSN-15pz 44.488    8.809e+42   7.744e+41   
ASASSN-15pz 44.800    8.690e+42   7.919e+41   
ASASSN-15pz 46.804    8.008e+42   7.242e+41   
ASASSN-15pz 47.277    7.970e+42   6.803e+41   
ASASSN-15pz 47.995    7.762e+42   7.462e+41   
ASASSN-15pz 48.924    7.513e+42   7.372e+41   
ASASSN-15pz 49.106    7.574e+42   7.988e+41   
ASASSN-15pz 50.200    7.380e+42   7.673e+41   
ASASSN-15pz 50.821    7.108e+42   7.015e+41   
ASASSN-15pz 51.110    7.050e+42   7.306e+41   
ASASSN-15pz 54.952    6.011e+42   5.793e+41   
ASASSN-15pz 56.339    5.758e+42   4.958e+41   
ASASSN-15pz 56.897    5.539e+42   5.084e+41   
ASASSN-15pz 58.579    5.190e+42   4.736e+41   
ASASSN-15pz 59.243    5.071e+42   4.567e+41   
ASASSN-15pz 59.780    5.002e+42   4.320e+41   
ASASSN-15pz 60.931    4.728e+42   4.261e+41   
ASASSN-15pz 61.797    4.560e+42   4.103e+41   
ASASSN-15pz 62.227    4.471e+42   3.933e+41   
ASASSN-15pz 63.435    4.243e+42   3.886e+41   
ASASSN-15pz 63.962    4.155e+42   3.912e+41   
ASASSN-15pz 64.715    4.027e+42   3.894e+41   
ASASSN-15pz 65.220    3.970e+42   3.718e+41   
ASASSN-15pz 67.922    3.646e+42   3.846e+41   
ASASSN-15pz 68.211    3.617e+42   3.819e+41   
ASASSN-15pz 68.493    3.594e+42   3.797e+41   
ASASSN-15pz 69.894    3.479e+42   3.673e+41   
ASASSN-15pz 70.204    3.489e+42   3.184e+41   
ASASSN-15pz 70.862    3.395e+42   3.191e+41   
ASASSN-15pz 72.619    3.240e+42   3.002e+41   
ASASSN-15pz 73.255    3.148e+42   3.027e+41   
ASASSN-15pz 73.941    3.055e+42   2.942e+41   
ASASSN-15pz 75.479    2.904e+42   2.616e+41   
ASASSN-15pz 75.843    2.864e+42   2.686e+41   
ASASSN-15pz 76.834    2.807e+42   2.626e+41   
ASASSN-15pz 77.482    2.799e+42   2.568e+41   
ASASSN-15pz 77.988    2.756e+42   2.624e+41   
ASASSN-15pz 78.827    2.677e+42   2.602e+41   
ASASSN-15pz 79.585    2.626e+42   2.480e+41   
ASASSN-15pz 81.812    2.439e+42   2.401e+41   
ASASSN-15pz 82.581    2.392e+42   2.197e+41   
ASASSN-15pz 83.501    2.330e+42   2.296e+41   
ASASSN-15pz 85.865    2.194e+42   2.234e+41   
ASASSN-15pz 86.804    2.153e+42   2.161e+41   
ASASSN-15pz 87.797    2.085e+42   2.183e+41   
ASASSN-15pz 87.881    2.083e+42   2.252e+41   
ASASSN-15pz 89.200    2.055e+42   2.220e+41   
ASASSN-15pz 91.780    1.874e+42   2.076e+41   
ASASSN-15pz 92.492    1.841e+42   2.139e+41   
ASASSN-15pz 93.333    1.809e+42   2.052e+41   
ASASSN-15pz 93.646    1.794e+42   2.084e+41   
ASASSN-15pz 93.794    1.787e+42   1.999e+41   
ASASSN-15pz 94.960    1.732e+42   1.917e+41   
ASASSN-15pz 95.152    1.722e+42   1.931e+41   
ASASSN-15pz 97.516    1.622e+42   1.665e+41   
ASASSN-15pz 98.124    1.595e+42   1.684e+41   
ASASSN-15pz 98.825    1.563e+42   1.675e+41   
ASASSN-15pz 100.315   1.515e+42   1.635e+41   
ASASSN-15pz 100.840   1.489e+42   1.600e+41   
ASASSN-15pz 101.329   1.473e+42   1.583e+41   
ASASSN-15pz 102.772   1.407e+42   1.517e+41   
ASASSN-15pz 102.928   1.400e+42   1.481e+41   
ASASSN-15pz 103.061   1.394e+42   1.476e+41   
ASASSN-15pz 103.509   1.374e+42   1.452e+41   
ASASSN-15pz 104.524   1.333e+42   1.407e+41   
ASASSN-15pz 104.761   1.329e+42   1.479e+41   
ASASSN-15pz 104.939   1.321e+42   1.523e+41   
ASASSN-15pz 106.608   1.247e+42   1.459e+41   
ASASSN-15pz 108.436   1.216e+42   1.424e+41   
ASASSN-15pz 108.823   1.207e+42   1.366e+41   
ASASSN-15pz 109.509   1.201e+42   1.341e+41   
ASASSN-15pz 110.762   1.130e+42   1.250e+41   
ASASSN-15pz 110.817   1.129e+42   1.233e+41   
ASASSN-15pz 112.492   1.035e+42   1.151e+41   
ASASSN-15pz 112.576   1.030e+42   9.854e+40   
ASASSN-15pz 112.760   1.034e+42   1.045e+41   
ASASSN-15pz 114.783   9.912e+41   1.003e+41   
ASASSN-15pz 116.787   9.503e+41   9.598e+40   
ASASSN-15pz 118.733   9.116e+41   9.219e+40   
ASASSN-15pz 118.800   9.053e+41   9.603e+40   
ASASSN-15pz 119.928   8.781e+41   9.898e+40   
ASASSN-15pz 120.791   8.591e+41   9.770e+40   
ASASSN-15pz 122.767   8.154e+41   8.812e+40   
ASASSN-15pz 125.242   7.604e+41   9.944e+40   
ASASSN-15pz 126.519   7.355e+41   9.834e+40   
ASASSN-15pz 127.806   7.114e+41   8.625e+40   
ASASSN-15pz 129.488   7.002e+41   6.917e+40   
ASASSN-15pz 129.834   6.948e+41   1.077e+41   
ASASSN-15pz 139.501   5.865e+41   9.770e+40   
ASASSN-15pz 139.801   5.826e+41   9.710e+40   
ASASSN-15pz 144.559   5.043e+41   6.914e+40   
ASASSN-15pz 149.720   4.423e+41   6.010e+40   
ASASSN-15pz 151.526   4.253e+41   5.290e+40   
ASASSN-15pz 155.466   3.878e+41   5.388e+40   
ASASSN-15pz 160.546   3.488e+41   4.717e+40   
ASASSN-15pz 163.472   3.282e+41   3.137e+40   
ASASSN-15pz 167.741   2.750e+41   3.148e+40   
ASASSN-15pz 174.468   2.537e+41   2.964e+40   
ASASSN-15pz 179.445   2.316e+41   2.918e+40   
2020esm     9.381     1.168e+43   1.402e+42   
2020esm     9.670     1.059e+43   7.573e+41   
2020esm     10.346    1.177e+43   8.093e+41   
2020esm     10.635    1.197e+43   7.723e+41   
2020esm     11.504    1.402e+43   1.026e+42   
2020esm     11.600    1.371e+43   8.646e+41   
2020esm     12.469    1.569e+43   1.089e+42   
2020esm     12.565    1.521e+43   8.941e+41   
2020esm     12.662    1.571e+43   1.079e+42   
2020esm     13.530    1.742e+43   1.178e+42   
2020esm     13.627    1.783e+43   1.168e+42   
2020esm     14.495    1.799e+43   1.026e+42   
2020esm     15.364    1.922e+43   1.234e+42   
2020esm     15.750    1.971e+43   1.255e+42   
2020esm     16.619    2.080e+43   1.306e+42   
2020esm     17.294    2.190e+43   1.342e+42   
2020esm     17.391    2.200e+43   1.324e+42   
2020esm     19.417    2.272e+43   1.699e+42   
2020esm     19.900    2.289e+43   1.756e+42   
2020esm     20.189    2.238e+43   1.433e+42   
2020esm     21.444    2.236e+43   2.176e+42   
2020esm     22.795    2.202e+43   2.263e+42   
2020esm     26.269    2.143e+43   2.338e+42   
2020esm     27.620    1.997e+43   1.718e+42   
2020esm     27.910    1.958e+43   1.404e+42   
2020esm     30.130    1.779e+43   1.508e+42   
2020esm     30.516    1.818e+43   1.776e+42   
2020esm     30.612    1.806e+43   1.753e+42   
2020esm     30.998    1.751e+43   1.736e+42   
2020esm     31.481    1.686e+43   1.627e+42   
2020esm     33.700    1.515e+43   1.472e+42   
2020esm     34.183    1.484e+43   1.450e+42   
2020esm     34.472    1.465e+43   1.510e+42   
2020esm     34.569    1.459e+43   1.400e+42   
2020esm     35.631    1.390e+43   1.416e+42   
2020esm     36.306    1.352e+43   1.539e+42   
2020esm     36.982    1.318e+43   1.517e+42   
2020esm     38.333    1.259e+43   1.382e+42   
2020esm     39.973    1.197e+43   1.502e+42   
2020esm     40.166    1.192e+43   1.509e+42   
2020esm     40.456    1.186e+43   1.479e+42   
2020esm     41.131    1.170e+43   1.466e+42   
2020esm     42.000    1.149e+43   1.400e+42   
2020esm     42.097    1.146e+43   1.480e+42   
2020esm     42.579    1.133e+43   1.511e+42   
2020esm     43.062    1.118e+43   1.546e+42   
2020esm     43.351    1.117e+43   1.396e+42   
2020esm     44.123    1.091e+43   1.428e+42   
2020esm     44.992    1.045e+43   1.411e+42   
2020esm     45.474    1.021e+43   1.347e+42   
2020esm     45.860    1.005e+43   1.126e+42   
2020esm     47.018    9.453e+42   1.120e+42   
2020esm     48.176    9.164e+42   1.048e+42   
2020esm     49.721    8.767e+42   1.162e+42   
2020esm     52.712    7.934e+42   1.188e+42   
2020esm     53.774    8.067e+42   1.102e+42   
2020esm     54.642    7.839e+42   1.009e+42   
2020esm     54.739    7.789e+42   9.528e+41   
2020esm     55.994    7.352e+42   9.123e+41   
2020esm     56.573    7.247e+42   9.777e+41   
2020esm     57.538    7.085e+42   9.579e+41   
2020esm     58.599    6.567e+42   8.538e+41   
2020esm     60.626    6.024e+42   7.138e+41   
2020esm     61.398    5.854e+42   7.457e+41   
2020esm     62.074    5.709e+42   7.351e+41   
2020esm     63.328    5.475e+42   7.675e+41   
2020esm     64.390    5.068e+42   7.062e+41   
2020esm     65.258    5.106e+42   6.766e+41   
2020esm     65.451    5.093e+42   6.053e+41   
2020esm     66.223    4.932e+42   6.577e+41   
2020esm     67.188    4.974e+42   6.562e+41   
2020esm     68.829    4.584e+42   5.401e+41   
2020esm     69.119    4.515e+42   6.207e+41   
2020esm     69.312    4.485e+42   6.042e+41   
2020esm     70.084    4.397e+42   5.839e+41   
2020esm     71.145    4.182e+42   5.464e+41   
2020esm     72.110    4.105e+42   5.150e+41   
2020esm     74.137    3.882e+42   4.944e+41   
2020esm     74.909    3.964e+42   5.524e+41   
2020esm     81.665    3.099e+42   4.274e+41   
2020esm     82.244    3.034e+42   3.642e+41   
2020esm     83.595    2.928e+42   3.641e+41   
2020esm     84.560    2.838e+42   3.506e+41   
2020esm     84.753    2.815e+42   3.207e+41   
2020esm     85.525    2.731e+42   3.508e+41   
2020esm     86.490    2.714e+42   3.152e+41   
2020esm     87.455    2.685e+42   3.083e+41   
2020esm     88.420    2.518e+42   3.189e+41   
2020esm     89.096    2.591e+42   2.611e+41   
2020esm     89.385    2.514e+42   2.769e+41   
2020esm     89.482    2.486e+42   3.340e+41   
2020esm     90.350    2.407e+42   3.315e+41   
2020esm     92.280    2.264e+42   2.561e+41   
2020esm     101.063   1.713e+42   1.851e+41   
2020esm     101.159   1.726e+42   1.516e+41   
2020esm     107.046   1.599e+42   1.544e+41   
2020esm     113.609   1.408e+42   1.268e+41   
2020esm     116.504   1.315e+42   1.206e+41   
2020esm     118.530   1.259e+42   1.016e+41   
2020esm     120.364   1.209e+42   1.116e+41   
2020esm     125.575   1.105e+42   1.149e+41   
2020esm     127.120   1.043e+42   1.027e+41   
2020esm     299.192   3.097e+40   2.704e+39   
2020esm     328.048   2.256e+40   3.750e+39   
2020hvf     3.122     1.617e+42   1.728e+41   
2020hvf     4.056     3.379e+42   4.169e+41   
2020hvf     5.061     6.290e+42   8.173e+41   
2020hvf     5.100     6.682e+42   9.244e+41   
2020hvf     5.230     7.110e+42   9.860e+41   
2020hvf     5.955     9.346e+42   1.374e+42   
2020hvf     8.033     1.615e+43   2.170e+42   
2020hvf     8.123     1.681e+43   2.185e+42   
2020hvf     8.580     1.833e+43   2.417e+42   
2020hvf     9.167     2.003e+43   2.696e+42   
2020hvf     11.056    2.390e+43   2.609e+42   
2020hvf     11.096    2.438e+43   2.924e+42   
2020hvf     11.662    2.539e+43   3.093e+42   
2020hvf     12.507    2.657e+43   3.051e+42   
2020hvf     12.567    2.679e+43   3.118e+42   
2020hvf     14.565    3.043e+43   3.152e+42   
2020hvf     14.635    3.046e+43   3.223e+42   
2020hvf     14.953    3.101e+43   3.242e+42   
2020hvf     15.927    3.146e+43   3.281e+42   
2020hvf     16.077    3.154e+43   3.095e+42   
2020hvf     16.504    3.263e+43   3.234e+42   
2020hvf     16.961    3.233e+43   3.075e+42   
2020hvf     17.071    3.206e+43   3.222e+42   
2020hvf     17.111    3.212e+43   3.239e+42   
2020hvf     17.449    3.225e+43   3.116e+42   
2020hvf     17.498    3.243e+43   3.197e+42   
2020hvf     17.578    3.233e+43   3.181e+42   
2020hvf     19.019    3.065e+43   2.922e+42   
2020hvf     19.049    3.064e+43   2.918e+42   
2020hvf     19.457    3.048e+43   2.782e+42   
2020hvf     19.487    3.073e+43   2.825e+42   
2020hvf     20.441    3.026e+43   2.625e+42   
2020hvf     20.471    3.054e+43   2.715e+42   
2020hvf     20.511    3.049e+43   2.750e+42   
2020hvf     20.909    2.961e+43   2.623e+42   
2020hvf     20.988    2.992e+43   2.392e+42   
2020hvf     21.455    2.905e+43   2.560e+42   
2020hvf     21.903    2.807e+43   2.295e+42   
2020hvf     22.420    2.694e+43   2.244e+42   
2020hvf     22.857    2.615e+43   1.784e+42   
2020hvf     23.404    2.569e+43   1.892e+42   
2020hvf     24.468    2.451e+43   1.805e+42   
2020hvf     25.422    2.320e+43   1.688e+42   
2020hvf     25.472    2.326e+43   1.688e+42   
2020hvf     26.456    2.202e+43   1.578e+42   
2020hvf     26.675    2.169e+43   1.552e+42   
2020hvf     28.783    1.915e+43   1.216e+42   
2020hvf     29.747    1.799e+43   1.135e+42   
2020hvf     30.493    1.711e+43   1.619e+42   
2020hvf     30.831    1.687e+43   1.588e+42   
2020hvf     31.726    1.621e+43   1.460e+42   
2020hvf     31.825    1.615e+43   1.722e+42   
2020hvf     32.929    1.556e+43   1.629e+42   
2020hvf     33.297    1.534e+43   1.624e+42   
2020hvf     33.744    1.502e+43   1.256e+42   
2020hvf     37.701    1.283e+43   9.845e+41   
2020hvf     38.626    1.251e+43   9.381e+41   
2020hvf     38.685    1.247e+43   1.108e+42   
2020hvf     40.236    1.167e+43   1.033e+42   
2020hvf     41.211    1.115e+43   9.720e+41   
2020hvf     41.648    1.103e+43   9.515e+41   
2020hvf     41.708    1.097e+43   9.388e+41   
2020hvf     42.205    1.072e+43   9.050e+41   
2020hvf     42.602    1.054e+43   6.919e+41   
2020hvf     43.179    1.025e+43   8.216e+41   
2020hvf     43.219    1.022e+43   8.195e+41   
2020hvf     44.273    9.947e+42   7.828e+41   
2020hvf     44.631    9.828e+42   7.681e+41   
2020hvf     47.484    8.815e+42   7.950e+41   
2020hvf     48.130    8.662e+42   7.811e+41   
2020hvf     49.125    8.436e+42   7.840e+41   
2020hvf     49.522    8.511e+42   7.465e+41   
2020hvf     50.248    8.122e+42   7.746e+41   
2020hvf     52.117    7.211e+42   7.054e+41   
2020hvf     53.072    6.768e+42   6.724e+41   
2020hvf     53.718    6.633e+42   6.585e+41   
2020hvf     55.498    6.286e+42   5.219e+41   
2020hvf     55.527    6.379e+42   5.331e+41   
2020hvf     56.472    6.331e+42   5.214e+41   
2020hvf     56.740    6.263e+42   5.184e+41   
2020hvf     59.395    5.628e+42   4.813e+41   
2020hvf     59.435    5.738e+42   5.339e+41   
2020hvf     61.373    5.238e+42   4.813e+41   
2020hvf     63.382    5.036e+42   4.061e+41   
2020hvf     63.948    4.832e+42   3.498e+41   
2020hvf     64.167    4.797e+42   3.684e+41   
2020hvf     66.901    4.409e+42   3.447e+41   
2020hvf     70.858    3.950e+42   3.178e+41   
2020hvf     71.286    3.904e+42   2.521e+41   
2020hvf     72.141    3.857e+42   2.997e+41   
2020hvf     74.129    3.602e+42   2.846e+41   
2020hvf     75.094    3.514e+42   2.836e+41   
2020hvf     77.748    3.281e+42   2.683e+41   
2020hvf     84.708    2.750e+42   2.346e+41   
2020hvf     84.996    2.731e+42   2.352e+41   
2020hvf     85.971    2.649e+42   2.299e+41   
2020hvf     86.070    2.673e+42   1.611e+41   
2021zny     2.942     7.398e+41   2.055e+41   
2021zny     3.039     7.788e+41   2.037e+41   
2021zny     6.838     5.851e+42   3.265e+41   
2021zny     7.812     7.523e+42   3.506e+41   
2021zny     7.910     7.685e+42   3.211e+41   
2021zny     9.760     1.037e+43   4.319e+41   
2021zny     10.734    1.228e+43   4.710e+41   
2021zny     10.832    1.245e+43   4.633e+41   
2021zny     11.221    1.291e+43   6.687e+41   
2021zny     11.319    1.304e+43   6.355e+41   
2021zny     11.806    1.333e+43   7.486e+41   
2021zny     12.196    1.356e+43   7.634e+41   
2021zny     13.170    1.463e+43   8.333e+41   
2021zny     13.267    1.474e+43   7.241e+41   
2021zny     13.462    1.493e+43   8.194e+41   
2021zny     14.339    1.590e+43   9.006e+41   
2021zny     14.436    1.600e+43   7.499e+41   
2021zny     14.533    1.620e+43   7.338e+41   
2021zny     14.631    1.629e+43   7.230e+41   
2021zny     15.897    1.661e+43   7.319e+41   
2021zny     15.995    1.664e+43   7.226e+41   
2021zny     18.138    1.722e+43   4.444e+41   
2021zny     18.235    1.777e+43   1.636e+42   
2021zny     18.332    1.778e+43   1.748e+42   
2021zny     20.183    1.795e+43   1.105e+42   
2021zny     20.280    1.793e+43   1.102e+42   
2021zny     20.573    1.788e+43   1.078e+42   
2021zny     21.742    1.738e+43   1.054e+42   
2021zny     22.229    1.718e+43   8.121e+41   
2021zny     23.300    1.657e+43   3.142e+41   
2021zny     24.079    1.580e+43   6.210e+41   
2021zny     24.956    1.501e+43   5.920e+41   
2021zny     25.054    1.493e+43   5.681e+41   
2021zny     25.346    1.467e+43   5.769e+41   
2021zny     25.443    1.459e+43   5.774e+41   
2021zny     26.320    1.409e+43   5.654e+41   
2021zny     28.171    1.305e+43   5.231e+41   
2021zny     28.268    1.301e+43   5.209e+41   
2021zny     28.463    1.289e+43   3.587e+41   
2021zny     32.846    1.124e+43   7.135e+41   
2021zny     33.138    1.097e+43   1.116e+42   
2021zny     34.113    1.052e+43   1.097e+42   
2021zny     34.794    1.021e+43   1.042e+42   
2021zny     35.087    1.008e+43   1.034e+42   
2021zny     37.619    8.865e+42   8.706e+41   
2021zny     37.717    8.842e+42   8.479e+41   
2021zny     39.080    8.563e+42   7.891e+41   
2021zny     39.567    8.470e+42   4.495e+41   
2021zny     39.957    8.332e+42   5.113e+41   
2021zny     40.931    8.000e+42   4.821e+41   
2021zny     42.100    7.627e+42   4.519e+41   
2021zny     42.977    7.370e+42   4.298e+41   
2021zny     43.756    7.213e+42   4.147e+41   
2021zny     44.535    7.165e+42   3.263e+41   
2021zny     44.827    7.178e+42   4.001e+41   
2021zny     45.022    7.139e+42   3.992e+41   
2021zny     45.120    7.120e+42   3.979e+41   
2021zny     47.652    6.659e+42   3.667e+41   
2021zny     48.139    6.592e+42   3.615e+41   
2021zny     49.308    6.438e+42   2.897e+41   
2021zny     51.354    5.918e+42   3.712e+41   
2021zny     51.646    5.844e+42   3.567e+41   
2021zny     52.523    5.636e+42   3.408e+41   
2021zny     52.620    5.612e+42   3.391e+41   
2021zny     54.179    5.182e+42   2.564e+41   
2021zny     54.471    5.286e+42   3.378e+41   
2021zny     54.568    5.286e+42   3.441e+41   
2021zny     54.666    5.265e+42   3.578e+41   
2021zny     59.341    3.910e+42   2.659e+41   
2021zny     59.536    3.999e+42   2.783e+41   
2021zny     62.264    3.765e+42   2.634e+41   
2021zny     62.361    3.761e+42   2.628e+41   
2021zny     62.458    3.746e+42   2.618e+41   
2021zny     64.796    3.427e+42   1.601e+41   
2021zny     67.913    3.210e+42   1.766e+41   
2021zny     68.887    3.054e+42   1.595e+41   
2021zny     69.667    3.001e+42   1.153e+41   
2021zny     72.005    2.815e+42   1.473e+41   
2021zny     74.245    2.577e+42   1.157e+41   
2021zny     80.382    2.088e+42   1.162e+41   
2021zny     81.453    2.052e+42   9.179e+40   
2021zny     89.148    1.639e+42   9.344e+40   
2021zny     104.929   1.197e+42   5.465e+40   
2021zny     142.041   6.524e+41   9.872e+40   
2021zny     142.139   6.481e+41   1.471e+41   
2021zny     143.113   6.083e+41   1.363e+41   
2021zny     144.087   5.669e+41   1.199e+41   
2021zny     146.912   4.683e+41   9.810e+40   
2021zny     147.009   4.654e+41   9.737e+40   
2021zny     150.808   4.859e+41   4.186e+40   
2022ilv     9.396     1.305e+43   1.328e+42   
2022ilv     10.078    1.336e+43   9.449e+41   
2022ilv     10.468    1.384e+43   1.055e+42   
2022ilv     11.053    1.461e+43   1.057e+42   
2022ilv     12.027    1.537e+43   1.118e+42   
2022ilv     12.320    1.559e+43   1.117e+42   
2022ilv     13.002    1.613e+43   1.115e+42   
2022ilv     13.294    1.637e+43   1.115e+42   
2022ilv     13.977    1.696e+43   1.000e+42   
2022ilv     14.464    1.723e+43   1.153e+42   
2022ilv     15.926    1.805e+43   1.187e+42   
2022ilv     18.265    1.721e+43   1.124e+42   
2022ilv     20.214    1.661e+43   1.178e+42   
2022ilv     20.799    1.644e+43   1.122e+42   
2022ilv     26.647    1.348e+43   9.398e+41   
2022ilv     26.940    1.315e+43   9.797e+41   
2022ilv     27.427    1.266e+43   9.430e+41   
2022ilv     27.622    1.272e+43   8.479e+41   
2022ilv     28.694    1.218e+43   9.234e+41   
2022ilv     29.084    1.195e+43   9.057e+41   
2022ilv     31.520    1.098e+43   8.885e+41   
2022ilv     31.910    1.083e+43   8.871e+41   
2022ilv     33.860    1.012e+43   8.560e+41   
2022ilv     34.347    9.960e+42   8.503e+41   
2022ilv     34.444    9.929e+42   8.400e+41   
2022ilv     35.809    9.617e+42   8.492e+41   
2022ilv     36.394    9.496e+42   8.526e+41   
2022ilv     37.368    9.313e+42   8.600e+41   
2022ilv     37.758    9.202e+42   8.868e+41   
2022ilv     38.343    9.046e+42   8.851e+41   
2022ilv     39.708    8.723e+42   8.850e+41   
2022ilv     40.195    8.621e+42   8.864e+41   
2022ilv     40.292    8.601e+42   8.802e+41   
2022ilv     41.267    8.302e+42   8.795e+41   
2022ilv     41.657    8.192e+42   8.790e+41   
2022ilv     43.606    7.706e+42   8.800e+41   
2022ilv     44.094    7.602e+42   8.817e+41   
2022ilv     44.191    7.582e+42   8.450e+41   
2022ilv     45.068    7.297e+42   8.302e+41   
2022ilv     45.556    7.143e+42   8.187e+41   
2022ilv     46.043    6.995e+42   8.079e+41   
2022ilv     46.335    6.908e+42   8.015e+41   
2022ilv     47.407    6.598e+42   7.780e+41   
2022ilv     49.064    6.154e+42   7.441e+41   
2022ilv     49.357    6.070e+42   7.388e+41   
2022ilv     54.912    4.707e+42   5.336e+41   
2022ilv     55.107    4.685e+42   5.459e+41   
2022ilv     55.302    4.664e+42   5.437e+41   
2022ilv     55.984    4.588e+42   5.358e+41   
2022ilv     57.934    4.379e+42   5.140e+41   
2022ilv     58.129    4.358e+42   5.118e+41   
2022ilv     59.006    4.267e+42   5.022e+41   
2022ilv     59.201    4.247e+42   5.001e+41   
2022ilv     63.002    3.874e+42   4.557e+41   
2022ilv     65.049    3.586e+42   4.143e+41   
2022ilv     66.901    3.346e+42   3.802e+41   
2022ilv     68.850    3.112e+42   3.474e+41   
2022ilv     70.897    2.887e+42   3.162e+41   
2022ilv     73.236    2.652e+42   2.842e+41   
2022ilv     73.333    2.642e+42   2.829e+41   
2022ilv     73.431    2.633e+42   2.888e+41   
2022ilv     74.698    2.528e+42   2.734e+41   
2022ilv     75.478    2.466e+42   2.645e+41   
2022ilv     76.160    2.414e+42   2.569e+41   
2022ilv     76.647    2.377e+42   2.516e+41   
2022ilv     80.546    2.106e+42   2.136e+41   
2022ilv     81.131    2.069e+42   2.084e+41   
2022ilv     82.495    1.985e+42   1.970e+41   
2022ilv     83.177    1.944e+42   1.881e+41   
2022ilv     83.957    1.901e+42   1.858e+41   
2022ilv     84.444    1.874e+42   1.826e+41   
2022ilv     84.932    1.847e+42   1.795e+41   
2022ilv     88.343    1.674e+42   1.590e+41   
2022ilv     88.830    1.651e+42   1.562e+41   
2022ilv     89.123    1.637e+42   1.547e+41   
2022ilv     90.000    1.597e+42   1.445e+41   
2022ilv     90.097    1.594e+42   1.442e+41   
2022ilv     91.072    1.564e+42   1.413e+41   
2022ilv     91.754    1.543e+42   1.394e+41   
2022ilv     92.242    1.528e+42   1.380e+41   
2022ilv     93.021    1.505e+42   1.357e+41   
2022ilv     93.899    1.480e+42   1.333e+41   
2022ilv     94.776    1.455e+42   1.308e+41   
2022ilv     94.873    1.452e+42   1.356e+41   
2022ilv     95.750    1.422e+42   1.322e+41   
2022ilv     96.140    1.409e+42   1.308e+41   
2022ilv     96.628    1.393e+42   1.290e+41   
2022ilv     97.895    1.351e+42   1.243e+41   
2022ilv     98.577    1.330e+42   1.220e+41   
2022ilv     98.772    1.324e+42   1.213e+41   
2022ilv     100.039   1.285e+42   1.170e+41   
2022ilv     100.526   1.271e+42   1.154e+41   
2022ilv     101.598   1.239e+42   1.108e+41   
2022ilv     105.497   1.104e+42   1.127e+41   
2022ilv     106.569   1.087e+42   1.110e+41   
2022ilv     107.836   1.068e+42   1.090e+41   
2022ilv     108.324   1.060e+42   1.083e+41   
2022ilv     108.616   1.056e+42   1.078e+41   
2022ilv     109.591   1.042e+42   1.063e+41   
2022ilv     109.786   1.039e+42   1.060e+41   
2022ilv     110.370   1.030e+42   9.190e+40   
2022ilv     111.735   1.000e+42   8.967e+40   
2022ilv     112.417   9.855e+41   8.840e+40   
2022ilv     113.489   9.628e+41   8.643e+40   
2022ilv     113.684   9.587e+41   8.607e+40   
2022ilv     114.172   9.487e+41   8.520e+40   
2022ilv     114.464   9.426e+41   8.468e+40   
2022ilv     115.634   9.190e+41   8.262e+40   
2022ilv     116.218   9.074e+41   8.076e+40   
iPTF14atg   4.161     8.910e+41   1.287e+41   
iPTF14atg   6.120     1.250e+42   1.163e+41   
iPTF14atg   8.568     2.035e+42   2.136e+41   
iPTF14atg   9.792     2.441e+42   2.907e+41   
iPTF14atg   10.036    2.528e+42   2.943e+41   
iPTF14atg   10.281    2.623e+42   2.950e+41   
iPTF14atg   11.015    2.665e+42   2.567e+41   
iPTF14atg   11.750    2.983e+42   2.749e+41   
iPTF14atg   11.995    3.042e+42   2.615e+41   
iPTF14atg   13.953    3.621e+42   3.037e+41   
iPTF14atg   15.911    3.864e+42   3.646e+41   
iPTF14atg   17.135    3.896e+42   3.139e+41   
iPTF14atg   17.380    4.246e+42   3.760e+41   
iPTF14atg   18.114    4.135e+42   3.617e+41   
iPTF14atg   18.359    4.247e+42   3.381e+41   
iPTF14atg   19.338    4.201e+42   3.262e+41   
iPTF14atg   20.807    4.088e+42   3.542e+41   
iPTF14atg   21.052    3.957e+42   3.029e+41   
iPTF14atg   21.297    4.007e+42   3.139e+41   
iPTF14atg   21.786    3.937e+42   3.812e+41   
iPTF14atg   22.031    3.990e+42   4.081e+41   
iPTF14atg   23.989    3.532e+42   2.742e+41   
iPTF14atg   24.724    3.329e+42   2.466e+41   
iPTF14atg   25.948    3.146e+42   2.381e+41   
iPTF14atg   26.192    3.049e+42   2.280e+41   
iPTF14atg   28.640    2.579e+42   1.906e+41   
iPTF14atg   29.619    2.366e+42   1.856e+41   
iPTF14atg   29.864    2.403e+42   2.130e+41   
iPTF14atg   32.557    2.021e+42   1.199e+41   
iPTF14atg   37.942    1.640e+42   1.151e+41   
iPTF14atg   38.677    1.564e+42   1.274e+41   
iPTF14atg   38.921    1.628e+42   1.200e+41   
iPTF14atg   47.734    1.195e+42   8.033e+40   
iPTF14atg   53.609    1.047e+42   9.568e+40   
iPTF14atg   54.098    1.044e+42   1.187e+41   
iPTF14atg   59.484    9.540e+41   8.113e+40   
iPTF14atg   63.400    8.611e+41   1.752e+41   
iPTF14atg   70.744    6.942e+41   1.040e+41   
iPTF14atg   79.311    5.614e+41   7.914e+40   
iPTF14atg   79.556    5.583e+41   3.357e+40   
2016ije     15.499    4.666e+42   3.787e+41   
2016ije     16.476    4.599e+42   3.496e+41   
2016ije     17.267    4.543e+42   5.585e+41   
2016ije     18.322    4.458e+42   3.301e+41   
2016ije     18.447    4.628e+42   3.711e+41   
2016ije     18.756    4.513e+42   5.234e+41   
2016ije     19.229    4.352e+42   4.749e+41   
2016ije     19.282    4.347e+42   4.193e+41   
2016ije     20.221    4.087e+42   3.989e+41   
2016ije     22.132    3.795e+42   3.685e+41   
2016ije     23.053    3.601e+42   3.540e+41   
2016ije     23.626    3.479e+42   3.305e+41   
2016ije     23.995    3.396e+42   2.014e+41   
2016ije     24.039    3.385e+42   2.308e+41   
2016ije     25.972    2.898e+42   2.624e+41   
2016ije     26.086    3.081e+42   1.970e+41   
2016ije     26.940    2.731e+42   1.996e+41   
2016ije     28.023    2.607e+42   1.513e+41   
2016ije     29.051    2.710e+42   1.585e+41   
2016ije     29.919    2.447e+42   2.814e+41   
2016ije     30.784    2.344e+42   3.733e+41   
2016ije     32.972    2.440e+42   2.051e+41   
2016ije     37.590    1.975e+42   1.997e+41   
2016ije     38.625    1.930e+42   2.935e+41   
2016ije     39.579    1.831e+42   1.371e+41   
2016ije     40.519    1.784e+42   1.258e+41   
2016ije     41.073    1.786e+42   2.294e+41   
2016ije     41.663    1.764e+42   1.980e+41   
2016ije     43.380    1.627e+42   2.743e+41   
2016ije     47.402    1.438e+42   2.372e+41   
2016ije     47.802    1.409e+42   2.212e+41   
2016ije     48.218    1.386e+42   1.693e+41   
2016ije     49.173    1.340e+42   2.171e+41   
2016ije     50.146    1.273e+42   1.914e+41   
2016ije     52.154    1.185e+42   1.550e+41   
2016ije     53.202    1.122e+42   1.602e+41   
2016ije     54.016    1.148e+42   1.440e+41   
2016ije     54.238    1.191e+42   1.126e+41   
2016ije     55.632    1.148e+42   2.990e+41   
2016ije     60.859    9.740e+41   2.675e+41   
2016ije     62.797    9.242e+41   2.060e+41   
2016ije     63.846    8.826e+41   3.767e+41   
2016ije     65.703    8.073e+41   3.282e+41   
2016ije     69.155    7.631e+41   5.954e+40   
2016ije     70.119    7.438e+41   1.565e+41   
2016ije     72.477    6.988e+41   1.453e+41   
2016ije     76.339    6.953e+41   4.803e+40   
2019yvq     1.197     1.454e+42   1.926e+41   
2019yvq     1.494     1.394e+42   2.427e+41   
2019yvq     1.593     1.222e+42   2.215e+41   
2019yvq     3.376     4.843e+41   5.035e+40   
2019yvq     3.574     4.900e+41   5.391e+40   
2019yvq     3.971     4.352e+41   3.972e+40   
2019yvq     4.070     4.258e+41   3.678e+40   
2019yvq     4.169     4.255e+41   3.403e+40   
2019yvq     5.060     5.173e+41   3.460e+40   
2019yvq     6.051     7.115e+41   3.712e+40   
2019yvq     7.042     9.302e+41   4.036e+40   
2019yvq     7.141     9.558e+41   4.080e+40   
2019yvq     8.032     1.212e+42   4.556e+40   
2019yvq     8.132     1.241e+42   4.602e+40   
2019yvq     8.231     1.271e+42   4.638e+40   
2019yvq     9.816     1.873e+42   6.178e+40   
2019yvq     9.915     1.896e+42   5.528e+40   
2019yvq     10.014    1.903e+42   5.698e+40   
2019yvq     10.113    1.931e+42   5.862e+40   
2019yvq     13.878    2.954e+42   7.582e+40   
2019yvq     13.977    3.009e+42   6.509e+40   
2019yvq     14.076    3.066e+42   8.257e+40   
2019yvq     14.373    3.109e+42   8.350e+40   
2019yvq     14.868    3.182e+42   8.516e+40   
2019yvq     15.760    3.271e+42   8.574e+40   
2019yvq     15.859    3.285e+42   7.150e+40   
2019yvq     15.958    3.205e+42   7.214e+40   
2019yvq     16.057    3.212e+42   7.797e+40   
2019yvq     16.850    3.303e+42   7.557e+40   
2019yvq     16.949    3.331e+42   7.063e+40   
2019yvq     17.741    3.372e+42   7.934e+40   
2019yvq     17.840    3.382e+42   7.841e+40   
2019yvq     17.939    3.358e+42   7.964e+40   
2019yvq     18.038    3.334e+42   7.934e+40   
2019yvq     18.732    3.358e+42   8.108e+40   
2019yvq     18.831    3.416e+42   8.560e+40   
2019yvq     19.029    3.394e+42   8.497e+40   
2019yvq     20.812    3.190e+42   6.043e+40   
2019yvq     20.911    3.132e+42   6.108e+40   
2019yvq     21.011    3.110e+42   6.413e+40   
2019yvq     21.209    3.086e+42   7.480e+40   
2019yvq     21.803    3.020e+42   7.595e+40   
2019yvq     21.902    3.023e+42   7.571e+40   
2019yvq     24.577    2.560e+42   6.008e+40   
2019yvq     25.667    2.399e+42   5.405e+40   
2019yvq     25.766    2.364e+42   4.498e+40   
2019yvq     25.865    2.353e+42   4.497e+40   
2019yvq     26.756    2.206e+42   4.557e+40   
2019yvq     26.856    2.191e+42   3.605e+40   
2019yvq     27.648    2.060e+42   3.401e+40   
2019yvq     27.747    2.042e+42   3.514e+40   
2019yvq     27.846    2.022e+42   3.719e+40   
2019yvq     28.639    1.887e+42   3.480e+40   
2019yvq     28.738    1.875e+42   3.458e+40   
2019yvq     29.530    1.846e+42   3.350e+40   
2019yvq     29.629    1.845e+42   2.858e+40   
2019yvq     29.729    1.838e+42   1.291e+41   
2019yvq     30.521    1.739e+42   1.205e+41   
2019yvq     30.620    1.712e+42   1.191e+41   
2019yvq     30.719    1.687e+42   1.210e+41   
2019yvq     31.611    1.585e+42   1.109e+41   
2019yvq     31.710    1.573e+42   1.094e+41   
2019yvq     31.809    1.555e+42   1.051e+41   
2019yvq     32.602    1.473e+42   9.537e+40   
2019yvq     32.701    1.452e+42   9.803e+40   
2019yvq     32.800    1.435e+42   9.609e+40   
2019yvq     33.592    1.390e+42   8.599e+40   
2019yvq     33.691    1.372e+42   8.875e+40   
2019yvq     33.790    1.367e+42   8.797e+40   
2019yvq     34.583    1.332e+42   8.321e+40   
2019yvq     34.682    1.327e+42   8.282e+40   
2019yvq     34.781    1.323e+42   8.243e+40   
2019yvq     35.475    1.275e+42   7.786e+40   
2019yvq     35.574    1.262e+42   7.565e+40   
2019yvq     35.673    1.249e+42   7.367e+40   
2019yvq     35.772    1.235e+42   7.330e+40   
2019yvq     37.555    1.122e+42   6.477e+40   
2019yvq     37.654    1.116e+42   6.310e+40   
2019yvq     37.753    1.109e+42   6.320e+40   
2019yvq     37.852    1.123e+42   6.500e+40   
2019yvq     38.447    1.098e+42   6.260e+40   
2019yvq     38.546    1.081e+42   6.101e+40   
2019yvq     38.744    1.051e+42   5.779e+40   
2019yvq     38.843    1.025e+42   5.793e+40   
2019yvq     39.437    1.017e+42   5.647e+40   
2019yvq     39.536    1.015e+42   5.610e+40   
2019yvq     39.635    1.013e+42   5.435e+40   
2019yvq     39.734    1.014e+42   5.568e+40   
2019yvq     40.527    1.024e+42   5.553e+40   
2019yvq     40.626    1.019e+42   5.564e+40   
2019yvq     41.419    9.943e+41   5.657e+40   
2019yvq     41.518    9.866e+41   5.659e+40   
2019yvq     41.716    9.705e+41   5.540e+40   
2019yvq     42.508    9.375e+41   5.115e+40   
2019yvq     42.607    9.399e+41   5.186e+40   
2019yvq     42.806    9.356e+41   5.214e+40   
2019yvq     44.490    9.015e+41   5.061e+40   
2019yvq     44.589    8.846e+41   5.068e+40   
2019yvq     44.688    8.756e+41   4.958e+40   
2019yvq     44.787    8.442e+41   4.909e+40   
2019yvq     45.381    8.862e+41   5.070e+40   
2019yvq     45.480    8.801e+41   4.884e+40   
2019yvq     45.580    8.558e+41   4.852e+40   
2019yvq     45.679    8.441e+41   4.935e+40   
2019yvq     46.471    8.673e+41   4.924e+40   
2019yvq     46.570    8.446e+41   4.750e+40   
2019yvq     46.669    8.396e+41   4.786e+40   
2019yvq     47.363    8.309e+41   4.761e+40   
2019yvq     47.462    8.230e+41   4.680e+40   
2019yvq     47.561    8.024e+41   4.644e+40   
2019yvq     47.660    7.962e+41   4.703e+40   
2019yvq     48.453    7.965e+41   4.660e+40   
2019yvq     48.552    7.965e+41   4.593e+40   
2019yvq     48.651    7.957e+41   4.287e+40   
2019yvq     49.344    7.887e+41   4.482e+40   
2019yvq     49.443    7.873e+41   4.447e+40   
2019yvq     49.542    7.859e+41   4.473e+40   
2019yvq     49.641    7.761e+41   4.386e+40   
2019yvq     50.434    7.646e+41   4.333e+40   
2019yvq     50.533    7.614e+41   4.316e+40   
2019yvq     50.929    7.494e+41   4.266e+40   
2019yvq     52.415    7.070e+41   4.044e+40   
2019yvq     52.514    6.935e+41   3.998e+40   
2019yvq     52.812    6.906e+41   4.048e+40   
2019yvq     53.406    6.844e+41   3.929e+40   
2019yvq     53.505    6.844e+41   3.952e+40   
2019yvq     54.397    6.880e+41   4.038e+40   
2019yvq     54.496    6.586e+41   3.837e+40   
2019yvq     54.892    6.532e+41   3.934e+40   
2019yvq     54.991    6.518e+41   3.926e+40   
2019yvq     58.260    5.979e+41   3.597e+40   
2019yvq     58.359    5.947e+41   3.569e+40   
2019yvq     59.251    5.664e+41   3.447e+40   
2019yvq     59.350    5.647e+41   3.435e+40   
2019yvq     60.242    5.604e+41   3.427e+40   
2019yvq     60.341    5.569e+41   3.363e+40   
2019yvq     60.440    5.524e+41   3.358e+40   
2019yvq     60.539    5.480e+41   3.354e+40   
2019yvq     61.034    5.398e+41   3.358e+40   
2019yvq     61.331    5.350e+41   3.332e+40   
2019yvq     62.322    5.172e+41   3.242e+40   
2019yvq     62.421    5.160e+41   3.321e+40   
2019yvq     63.214    5.077e+41   3.323e+40   
2019yvq     63.313    5.056e+41   3.308e+40   
2019yvq     65.195    4.656e+41   3.016e+40   
2019yvq     65.294    4.633e+41   2.984e+40   
2019yvq     65.393    4.612e+41   2.915e+40   
2019yvq     66.285    4.566e+41   2.975e+40   
2019yvq     66.384    4.555e+41   3.002e+40   
2019yvq     66.483    4.560e+41   3.058e+40   
2019yvq     67.177    4.620e+41   3.115e+40   
2019yvq     67.276    4.613e+41   3.116e+40   
2019yvq     67.375    4.554e+41   3.465e+40   
2019yvq     68.167    4.249e+41   3.134e+40   
2019yvq     68.266    4.250e+41   3.073e+40   
2019yvq     68.365    4.313e+41   3.122e+40   
2019yvq     69.158    4.294e+41   2.967e+40   
2019yvq     69.257    4.238e+41   3.103e+40   
2019yvq     69.356    4.181e+41   3.112e+40   
2019yvq     69.455    4.132e+41   3.383e+40   
2019yvq     71.238    3.920e+41   3.256e+40   
2019yvq     97.987    2.003e+41   1.883e+40   
2019yvq     98.086    1.998e+41   1.919e+40   
2019yvq     98.185    1.958e+41   1.839e+40   
2019yvq     107.101   1.590e+41   1.559e+40   
2019yvq     107.894   1.564e+41   1.451e+40   
2019yvq     107.993   1.544e+41   1.451e+40   
2019yvq     108.092   1.538e+41   1.436e+40   
2019yvq     108.785   1.481e+41   1.346e+40   
2019yvq     108.884   1.512e+41   1.302e+40   
2019yvq     108.984   1.529e+41   1.918e+40   

